The Bouncy Particle Sampler: A Non-Reversible Rejection-Free Markov Chain Monte Carlo Method

Markov chain Monte Carlo methods have become standard tools in statistics to sample from complex probability measures. Many available techniques rely on discrete-time reversible Markov chains whose transition kernels build up over the Metropolis-Hastings algorithm. We explore and propose several original extensions of an alternative approach introduced recently in Peters and de With (2012) where the target distribution of interest is explored using a continuous-time Markov process. In the Metropolis-Hastings algorithm, a trial move to a region of lower target density, equivalently "higher energy", than the current state can be rejected with positive probability. In this alternative approach, a particle moves along straight lines continuously around the space and, when facing a high energy barrier, it is not rejected but its path is modified by bouncing against this barrier. The resulting non-reversible Markov process provides a rejection-free MCMC sampling scheme. We propose several original techniques to simulate this continuous-time process exactly in a wide range of scenarios of interest to statisticians. When the target distribution factorizes as a product of factors involving only subsets of variables, such as the posterior distribution associated to a probabilistic graphical model, it is possible to modify the original algorithm to exploit this structure and update in parallel variables within each clique. We present several extensions by proposing methods to sample mixed discrete-continuous distributions and distributions restricted to a connected smooth domain. We also show that it is possible to move the particle using a general flow instead of straight lines. We demonstrate the efficiency of this methodology through simulations on a variety of applications and show that it can outperform Hybrid Monte Carlo schemes in interesting scenarios.

==> figures/explanationOnNormal/2015-11-11-19-38-56-0sVwTm5S.exec/executionInfo/code/clone-script.sh <==
#!/bin/bash
git clone /Users/bouchard/Documents/workspace/rejfree
git checkout 6657ac52ef223b489c89e70c7ef9b8b12bf4d3f8

==> figures/geogebra_javascript.js <==
function ggbOnInit() {}

==> figures/phylo/diagnostic/improve-cor-aesthetics.r <==
library(coda)
library(ggmcmc)

args <- commandArgs(trailingOnly = TRUE)

coda <- read.coda('CODAchain1.txt', 'CODAindex.txt')

codaMCMC <- mcmc(coda)
ch <- ggs(codaMCMC)
ggsac <- ggs_autocorrelation(ch) + theme_bw() + scale_y_continuous(limits = c(-0.1, 1.1)) + ggtitle(args[1])

ggsave(filename = "auto-cor.pdf", plot = ggsac, width = 3, height = 3)

==> figures/phylo/diagnostic/run.sh <==
#!/bin/bash

#### Set some paths

#wrun-search -select "folder_location" -where "use_rf = 'true' and rfoptions_refresh_rate = '1' and factory_mcmc_thinning_period = '1'" | head -n 2 | tail -n 1| tr -d '\040\011\012\015'
RF_FOLDER=/Users/bouchard/Documents/experiments/rejfree-phylo/results/all/2014-10-20-23-43-31-4lGnCK4O.exec

#wrun-search -select "folder_location" -where "use_rf = 'false' and epsilon = '0.02' and l = '100' and factory_mcmc_thinning_period = '1'" | head -n 2 | tail -n 1 | tr -d '\040\011\012\015'
HMC_FOLDER=/Users/bouchard/Documents/experiments/rejfree-phylo/results/all/2014-10-19-16-14-11-6977QVSU.exec

#unique run from hmc-long plan
LONG_HMC_FOLDER=/Users/bouchard/Documents/experiments/rejfree-phylo/results/all/2014-10-21-19-41-45-TWqca1zX.exec

RELATIVE_CODA_PATH=/likelihood.parameters-csv/codaPlots.pdf
RELATIVE_LL_PATH=/logDensity-csv/codaPlots.pdf

### Create a visually nice-looking version of the auto-cor plots

CUR=`pwd`

cd $RF_FOLDER/logDensity-csv
Rscript $CUR/improve-cor-aesthetics.r BPS
mv auto-cor.pdf $CUR/RF-ACF.pdf
cd $CUR

cd $HMC_FOLDER/logDensity-csv
Rscript $CUR/improve-cor-aesthetics.r HMC
mv auto-cor.pdf $CUR/HMC-ACF.pdf
cd $CUR

### Dump a bunch of other diagnostics and plots

# mkdir -p raw
# mkdir -p correlations
# mkdir -p geweke
# mkdir -p hdp
# 
# mkdir -p raw-ll
# mkdir -p traceplot-ll
# mkdir -p hist-ll
# mkdir -p autoco-ll
# 
# cp ${RF_FOLDER}/${RELATIVE_CODA_PATH} raw/RF.pdf
# cp ${HMC_FOLDER}/${RELATIVE_CODA_PATH} raw/HMC.pdf
# cp ${LONG_HMC_FOLDER}/${RELATIVE_CODA_PATH} raw/HMC-long.pdf
# 
# for i in `ls raw | grep pdf`
# do
#   CURRENT=raw/$i
#   pdftk $CURRENT cat 37 output correlations/${i}
#   pdftk $CURRENT cat 38 output geweke/${i}
#   pdftk $CURRENT cat 39 output hdp/${i}
# done
# 
# cp ${RF_FOLDER}/${RELATIVE_LL_PATH} raw-ll/RF.pdf
# cp ${HMC_FOLDER}/${RELATIVE_LL_PATH} raw-ll/HMC.pdf
# cp ${LONG_HMC_FOLDER}/${RELATIVE_LL_PATH} raw-ll/HMC-long.pdf
# 
# for i in `ls raw-ll | grep pdf`
# do
#   CURRENT=raw-ll/$i
#   pdftk $CURRENT cat 3 output traceplot-ll/${i}
#   pdftk $CURRENT cat 1 output hist-ll/${i}
#   pdftk $CURRENT cat 6 output autoco-ll/${i} 
# done

==> figures/phylo/sensitivity/bu_createBoxPlot-rf.r <==
require("RSQLite")
require("ggplot2")

drv <- dbDriver("SQLite")
con <- dbConnect(drv, "results/latest/db.sqlite")

data <- dbGetQuery(con, "select rfoptions_refresh_rate, ess_per_sec from run  where iteration = '19999' order by rfoptions_refresh_rate")

p <- ggplot(data, aes(x = factor(rfoptions_refresh_rate), y = ess_per_sec)) +
  geom_boxplot(outlier.shape = 1) + 
  scale_x_discrete(limits = rev(levels(data$rfoptions_refresh_rate))) +
  scale_y_continuous(breaks = seq(0, 3, 0.5), limits = c(0, 3)) +
  labs(x = "refresh rate", y = "ESS/s") + 
  ggtitle("RF: ESS/s for different refresh rates") +
  theme_bw() +
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        plot.title = element_text(size = rel(1.2), face = "bold", vjust = 1.5),
        axis.ticks.y = element_blank(),
        axis.title.y = element_blank())

ggsave(paste0("box-rf.pdf"), p, width = 7, height = 5)


==> figures/phylo/sensitivity/createBoxPlot-hmc-2.r <==
require("RSQLite")
require("ggplot2")

drv <- dbDriver("SQLite")
con <- dbConnect(drv, "results/latest/db.sqlite")

data <- dbGetQuery(con, "select statistic, ess_per_sec from run  where iteration = '6400' order by statistic")

p <- ggplot(data, aes(x = factor(statistic), y = ess_per_sec)) +
  geom_boxplot(outlier.shape = 1) + 
  scale_x_discrete(limits = rev(levels(data$statistic))) +
  scale_y_continuous(breaks = seq(0, 3, 0.5), limits = c(0, 3)) +
  labs(x = "statistic (across parameters)", y = "ESS/s") + 
  ggtitle("HMC: ESS/s for different statistics") +
  theme_bw() +
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        plot.title = element_text(size = rel(1.2), face = "bold", vjust = 1.5),
        axis.ticks.y = element_blank(),
        axis.title.y = element_blank())

ggsave(paste0("box-hmc-2.pdf"), p, width = 7, height = 5)


==> figures/phylo/sensitivity/createBoxPlot-hmc.r <==
require("RSQLite")
require("ggplot2")

drv <- dbDriver("SQLite")
con <- dbConnect(drv, "results/latest/db.sqlite")

data <- dbGetQuery(con, "select epsilon, ess_per_sec from run  where iteration = '19999' order by epsilon")

p <- ggplot(data, aes(x = factor(epsilon), y = ess_per_sec)) +
  geom_boxplot(outlier.shape = 1) + 
  scale_x_discrete(limits = rev(levels(data$epsilon))) +
  scale_y_continuous(breaks = seq(0, 3, 0.5), limits = c(0, 3)) +
  labs(x = "epsilon", y = "ESS/s") + 
  ggtitle("HMC: ESS/s for different values of epsilon") +
  theme_bw() +
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        plot.title = element_text(size = rel(1.2), face = "bold", vjust = 1.5),
        axis.ticks.y = element_blank(),
        axis.title.y = element_blank())

ggsave(paste0("box-hmc.pdf"), p, width = 7, height = 5)


==> figures/phylo/sensitivity/createBoxPlot-rf-2.r <==
require("RSQLite")
require("ggplot2")

drv <- dbDriver("SQLite")
con <- dbConnect(drv, "results/latest/db.sqlite")

data <- dbGetQuery(con, "select statistic, ess_per_sec from run  where iteration = '5210' and rfoptions_refresh_rate = '1' order by statistic")

p <- ggplot(data, aes(x = factor(statistic), y = ess_per_sec)) +
  geom_boxplot(outlier.shape = 1) + 
  scale_x_discrete(limits = rev(levels(data$statistic))) +
  scale_y_continuous(breaks = seq(0, 3, 0.5), limits = c(0, 3)) +
  labs(x = "statistic (across parameters)", y = "ESS/s") + 
  ggtitle("RF: ESS/s for different statistics") +
  theme_bw() +
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        plot.title = element_text(size = rel(1.2), face = "bold", vjust = 1.5),
        axis.ticks.y = element_blank(),
        axis.title.y = element_blank())

ggsave(paste0("box-rf-2.pdf"), p, width = 7, height = 5)


==> figures/phylo/sensitivity/createBoxPlot-rf.r <==
require("RSQLite")
require("ggplot2")

drv <- dbDriver("SQLite")
con <- dbConnect(drv, "results/latest/db.sqlite")

data <- dbGetQuery(con, "select rfoptions_refresh_rate, ess_per_sec from run  where iteration = '19999' order by rfoptions_refresh_rate")

p <- ggplot(data, aes(x = factor(rfoptions_refresh_rate), y = ess_per_sec)) +
  geom_boxplot(outlier.shape = 1) + 
  scale_x_discrete(limits = rev(levels(data$rfoptions_refresh_rate))) +
  scale_y_continuous(breaks = seq(0, 3, 0.5), limits = c(0, 3)) +
  labs(x = "refresh rate", y = "ESS/s") + 
  ggtitle("BPS: ESS/s for different refresh rates") +
  theme_bw() +
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        plot.title = element_text(size = rel(1.2), face = "bold", vjust = 1.5),
        axis.ticks.y = element_blank(),
        axis.title.y = element_blank())

ggsave(paste0("box-rf.pdf"), p, width = 7, height = 5)


==> figures/phylo/sensitivity/results/all/2014-10-21-16-28-53-VaBzznO2.exec/executionInfo/code/clone-script.sh <==
#!/bin/bash
git clone /Users/bouchard/Documents/workspace/westrun
git checkout 519425dfe29619edc9e31fd1157d4663ac31d487

==> figures/phylo/sensitivity/results/all/2014-10-21-16-29-06-hDNhDdCl.exec/executionInfo/code/clone-script.sh <==
#!/bin/bash
git clone /Users/bouchard/Documents/workspace/westrun
git checkout 519425dfe29619edc9e31fd1157d4663ac31d487

==> figures/phylo/sensitivity/results/all/2014-10-21-16-29-18-wxKRPFz2.exec/executionInfo/code/clone-script.sh <==
#!/bin/bash
git clone /Users/bouchard/Documents/workspace/westrun
git checkout 519425dfe29619edc9e31fd1157d4663ac31d487

==> figures/phylo/sensitivity/results/all/2014-10-21-16-29-24-SLZzPOA3.exec/executionInfo/code/clone-script.sh <==
#!/bin/bash
git clone /Users/bouchard/Documents/workspace/westrun
git checkout 519425dfe29619edc9e31fd1157d4663ac31d487

==> figures/phylo/sensitivity/results/latest/executionInfo/code/clone-script.sh <==
#!/bin/bash
git clone /Users/bouchard/Documents/workspace/westrun
git checkout 519425dfe29619edc9e31fd1157d4663ac31d487

==> figures/phylo/sensitivity/run.sh <==
#!/bin/bash


echo "RESULTS ON LOG_DENSITY FUNCTION"

echo "Results on sensitivity of RF wrt the refresh rate"

wrun-collect -csvFile logDensity-ess.csv -where "use_rf = 'true' and (substr(datetime(start_time/1000, 'unixepoch'),0,11) = '2014-10-19' or substr(datetime(start_time/1000, 'unixepoch'),0,11) = '2014-10-21') and factory_mcmc_thinning_period = '1'" -save

cat results/latest/db.sqlite | wrun-search -pipe -select "rfoptions_refresh_rate, count(ess_per_sec), avg(ess_per_sec)" -where "iteration = '19999' group by rfoptions_refresh_rate"

Rscript createBoxPlot-rf.r

echo "---"



echo "Results on sensitivity of HMC wrt epsilon"

wrun-collect -csvFile logDensity-ess.csv -where "use_hmc = 'true' and (substr(datetime(start_time/1000, 'unixepoch'),0,11) = '2014-10-19' or substr(datetime(start_time/1000, 'unixepoch'),0,11) = '2014-10-14') and l = '100' and factory_mcmc_thinning_period = '1'" -save

cat results/latest/db.sqlite | wrun-search -pipe -select "epsilon, count(ess_per_sec), avg(ess_per_sec)" -where "iteration = '19999' group by epsilon"

Rscript createBoxPlot-hmc.r

echo "---"


echo "RESULTS ON PARAMETERS"


echo "Results with RF"

wrun-collect -csvFile likelihood.parameters-ess.csv -where "use_rf = 'true' and rfoptions_refresh_rate = '1' and (substr(datetime(start_time/1000, 'unixepoch'),0,11) = '2014-10-19' or substr(datetime(start_time/1000, 'unixepoch'),0,11) = '2014-10-21') and factory_mcmc_thinning_period = '1'" -save

cat results/latest/db.sqlite | wrun-search -pipe -select "statistic, count(ess_per_sec), avg(ess_per_sec)" -where "iteration = '5210' group by statistic"

Rscript createBoxPlot-rf-2.r

echo "---"


echo "Results with HMC"

wrun-collect -csvFile likelihood.parameters-ess.csv -where "use_rf = 'false' and l = '200' and epsilon = '0.02' and (substr(datetime(start_time/1000, 'unixepoch'),0,11) = '2014-10-19' or substr(datetime(start_time/1000, 'unixepoch'),0,11) = '2014-10-14') and factory_mcmc_thinning_period = '1'" -save

cat results/latest/db.sqlite | wrun-search -pipe -select "statistic, count(ess_per_sec), avg(ess_per_sec)" -where "iteration = '6400' group by statistic"

Rscript createBoxPlot-hmc-2.r

echo "---"







==> figures/refresh-figures.sh <==
#!/bin/bash

PREFIX=/Users/bouchard/Documents/experiments/

function refresh { 
  rsync -avz $1 ./
}


refresh ${PREFIX}/rejfree-locVsGlo-withoutConstrainedNorm/analyses/localVsGlobal2/rel_errors_summary.pdf
refresh ${PREFIX}/rejfree-normal-egs-withoutConstrainedNorm/analyses/singleRunOnRNExample-noConstraints/hist_rel_errors_vs_hmc-constr=false.pdf
refresh ${PREFIX}/rejfree-normal-egs/analyses/partialSums2/partial_sums_no_velocity_norm_constraint.pdf
refresh ${PREFIX}/rejfree-normal-egs-withoutConstrainedNorm/analyses/refreshStrategies-noConstraints/rel_errors_various_refresh-50.pdf
refresh ${PREFIX}/rejfree-mrf/analyses/momentsConvergenceLocalRefresh-noNormConstraints/var-mrf-summary-no-norm-constraints.pdf
refresh ${PREFIX}/rejfree-normal-egs/results/all/2015-11-08-18-14-56-Bj7PxTuQ.exec/trajectories-fixed-label.pdf

rsync -avz /Users/bouchard/Documents/experiments/rejfree-normal-egs/analyses/detailedLocalPaths/local_traj_examples-2.pdf ./explanationLocal/local_traj_examples-2.pdf
rsync -avz /Users/bouchard/Documents/experiments/rejfree-phylo/analyses/diagnostic/ ./phylo/diagnostic/
rsync -avz /Users/bouchard/Documents/experiments/rejfree-phylo/analyses/sensitivity/ ./phylo/sensitivity/
rsync -avz /Users/bouchard/Documents/workspace/rejfree/results/all/2015-11-11-19-38-56-0sVwTm5S.exec/ ./explanationOnNormal/2015-11-11-19-38-56-0sVwTm5S.exec/
